There Are Many Consistent Explanations of Unlabeled Data: Why You Should Average

Presently the most successful approaches to semi-supervised learning are based on consistency regularization, whereby a model is trained to be robust to small perturbations of its inputs and parameters. To understand consistency regularization, we conceptually explore how loss geometry interacts with training procedures. The consistency loss dramatically improves generalization performance over supervised-only training; however, we show that SGD struggles to converge on the consistency loss and continues to make large steps that lead to changes in predictions on the test data. Motivated by these observations, we propose to train consistency-based methods with Stochastic Weight Averaging (SWA), a recent approach which averages weights along the trajectory of SGD with a modified learning rate schedule. We also propose fast-SWA, which further accelerates convergence by averaging multiple points within each cycle of a cyclical learning rate schedule. With weight averaging, we achieve the best known semi-supervised results on CIFAR-10 and CIFAR-100, over many different quantities of labeled training data. For example, we achieve 5.0% error on CIFAR-10 with only 4000 labels, compared to the previous best result in the literature of 6.3%.

==> figs/understanding_exps/.ipynb_checkpoints/barplots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/ben/anaconda2/lib/python2.7/site-packages/statsmodels/compat/pandas.py:56: FutureWarning: The pandas.core.datetools module is deprecated and will be removed in a future version. Please use the pandas.tseries module instead.\n",
      "  from pandas.core import datetools\n"
     ]
    }
   ],
   "source": [
    "# plot to generate graphs\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "matplotlib.use(\"Agg\")\n",
    "import matplotlib.pyplot as plt\n",
    "from plotnine import *\n",
    "#from ggplot import *\n",
    "from matplotlib import rc\n",
    "#rc('text', usetex=True)\n",
    "#rc('text.latex', preamble=[r'\\usepackage{sansmath}', r'\\sansmath']) #r'\\usepackage{DejaVuSans}', \n",
    "#rc('font',**{'family':'sans-serif','sans-serif':['DejaVu Sans']})\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 330,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.28654971, 0.19883041, 0.25730994, 0.25730994])"
      ]
     },
     "execution_count": 330,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "widths = np.array([9.8, 6.8, 8.8, 8.8])\n",
    "widths / np.sum(widths)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.19453125"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "49.8/256"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEhCAYAAADcaHMNAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nDmLQJSJyEIMuEZGDGHSJiBz0/wGEmsZPFx0IfwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1c0d030350>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame()\n",
    "df['mt'] = [10.2, 8.0, 7.1, 5.8, 3.9]\n",
    "df['mt-swa'] = [7.5, 6.3, 5.8, 4.5, 3.1]\n",
    "df['pi'] = [12.3, 9.1, 7.5, 6.4, 3.8]\n",
    "df['pi-swa'] = [8.0, 6.5, 5.5, 4.0, 3.1]\n",
    "sotas = [6.28]\n",
    "    \n",
    "width = 0.4\n",
    "rc('text', usetex=True)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "# fig = plt.figure(figsize=(5 * 8.8/9.8,4))\n",
    "rects_mt = plt.bar(np.arange(5), [el for el in df['mt']], width, color=(0.89, 0.525, 0.498, 0.5), edgecolor=(0,0,0,1), linewidth=1.)\n",
    "rects_mt_swa = plt.bar(np.arange(5), [el for el in df['mt-swa']], width, color='#E3867F', alpha=1., edgecolor='k', linewidth=1.)\n",
    "rects_pi = plt.bar(np.arange(5)+width, [el for el in df['pi']], width, color=(0.506, 0.871, 0.898, 0.5), edgecolor='k', linewidth=1.)\n",
    "rects_pi_swa = plt.bar(np.arange(5)+width, [el for el in df['pi-swa']], width, color='#81DEE5', edgecolor='k', linewidth=1.)\n",
    "# plt.legend((rects_mt, rects_mt_swa, rects_pi, rects_pi_swa), (\"MT\", \"MT+SWA\", \"$\\mathrm{\\Pi}$\", \"$\\mathrm{\\Pi}$+SWA\"), fontsize=16)\n",
    "rects_sota = plt.bar(np.array([2])+width*3/2+0.1*width, sotas, 0.2*width, color=\"#2ECC71\", edgecolor='k', linewidth=1)\n",
    "plt.yticks(fontsize=22)\n",
    "plt.xticks(np.arange(5)+width/2, ['1k', '2k', '4k', '10k', '50k'], fontsize=22)\n",
    "plt.xlabel(r\"\\# of labels\", fontsize=22)\n",
    "plt.ylabel(r\"Test Error (\\%)\", fontsize=22)\n",
    "plt.ylim([0, 14.])\n",
    "plt.xlim(-0.3, 4.75)\n",
    "for i in range(5):\n",
    "#     symb=len(str(df['mt'][i]))\n",
    "    add = 0.05 if len(str(df['mt'][i])) ==3 else 0\n",
    "    plt.text(i-width/2+0.025+add, df['mt'][i]+0.2, r\"\" +str(df['mt'][i]) +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(df['pi'][i])) ==3 else 0\n",
    "    plt.text(i+width/2+0.025+add, df['pi'][i]+0.2, r\"\" + str(df['pi'][i]) +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(df['mt-swa'][i])) ==3 else 0\n",
    "    plt.text(i-width/2+0.025+add, df['mt-swa'][i]-0.9, r\"\" + str(df['mt-swa'][i]) +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(df['pi-swa'][i])) ==3 else 0\n",
    "    plt.text(i+width/2+0.025+add, df['pi-swa'][i]-0.9, r\"\" + str(df['pi-swa'][i]) +\"\", fontsize=13, )\n",
    "plt.savefig(\"bars_c10_shake_short.pdf\", bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEfCAYAAADiGBXQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n+kiCrhBC9JEEXSGE6CMJukII0Uf/Hzcsiwi0Tau/AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1c0c328050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame()\n",
    "df['mt'] = [7.5, 6.5, 6.0, 5.0, 3.5] # update 3.5\n",
    "df['mt-swa'] = [6.6, 5.7, 5.0, 3.9, 3.1] # update 3.5\n",
    "df['pi'] = [8.5, 7.0, 6.3, 5.0, 3.4] # update last number\n",
    "df['pi-swa'] = [7.4, 6.0, 5.2, 3.8, 3.0] # update last number\n",
    "sotas = [6.28]\n",
    "    \n",
    "width = 0.4\n",
    "rc('text', usetex=True)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "# fig = plt.figure(figsize=(5 * 8.8/9.8,4))\n",
    "rects_mt = plt.bar(np.arange(5), [el for el in df['mt']], width, color=(0.89, 0.525, 0.498, 0.5), edgecolor='k', linewidth=1)\n",
    "rects_mt_swa = plt.bar(np.arange(5), [el for el in df['mt-swa']], width, color='#E3867F', alpha=1., edgecolor='k', linewidth=1)\n",
    "rects_pi = plt.bar(np.arange(5)+width, [el for el in df['pi']], width, color=(0.506, 0.871, 0.898, 0.5), edgecolor='k', linewidth=1)\n",
    "rects_pi_swa = plt.bar(np.arange(5)+width, [el for el in df['pi-swa']], width, color='#80DDE4', edgecolor='k', linewidth=1)\n",
    "rects_sota = plt.bar(np.array([2])+width*3/2+0.1*width, sotas, 0.2*width, color=\"#2ECC71\", edgecolor='k', linewidth=1)\n",
    "lgnd=plt.legend((rects_mt, rects_mt_swa, rects_sota, rects_pi, rects_pi_swa), \n",
    "           (\"MT\", \"MT+SWA\", 'SOTA', \"$\\mathrm{\\Pi}$\", \"$\\mathrm{\\Pi}$+SWA\"), \n",
    "           fontsize=16, ncol=2, loc=(0.05, 0.675))\n",
    "plt.yticks(fontsize=22)\n",
    "plt.xticks(np.arange(5)+width/2, ['1k', '2k', '4k', '10k', '50k'], fontsize=20)\n",
    "plt.xlabel(r\"\\# of labels\", fontsize=22)\n",
    "plt.ylabel(r\"Test Error (\\%)\", fontsize=22)\n",
    "plt.ylim([0, 14.])\n",
    "plt.xlim(-0.3, 4.75)\n",
    "for i in range(5):\n",
    "#     symb=len(str(df['mt'][i]))\n",
    "    add = 0.05 if len(str(df['mt'][i])) ==3 else 0\n",
    "    plt.text(i-width/2+0.025+add, df['mt'][i]+0.2, r\"\" +str(df['mt'][i]) +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(df['pi'][i])) ==3 else 0\n",
    "    plt.text(i+width/2+0.025+add, df['pi'][i]+0.2, r\"\" + str(df['pi'][i]) +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(df['mt-swa'][i])) ==3 else 0\n",
    "    plt.text(i-width/2+0.025+add, df['mt-swa'][i]-0.9, r\"\" + str(df['mt-swa'][i]) +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(df['pi-swa'][i])) ==3 else 0\n",
    "    plt.text(i+width/2+0.025+add, df['pi-swa'][i]-0.9, r\"\" + str(df['pi-swa'][i]) +\"\", fontsize=13, )\n",
    "\n",
    "plt.savefig(\"bars_c10_shake_long.pdf\", bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def cv(s):\n",
    "    #lvals = []\n",
    "    #lerrs = []\n",
    "    ll = []\n",
    "    s = s.split(\"&\")\n",
    "    for item in s:\n",
    "      if \"\\tpm\" not in item:\n",
    "        continue\n",
    "      item = item.strip(\"\\\\\")\n",
    "      _val, _err = [float(_item) for _item in item.split(\"\\tpm\")]\n",
    "      #lvals.append(_val)\n",
    "      #lerrs.append(_err)\n",
    "      ll.append((_val, _err))\n",
    "    return ll\n",
    "    #return lvals, lerrs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def convert_to_long(d, labels=[]):\n",
    "    num_labels = []\n",
    "    algs = []\n",
    "    models = []\n",
    "    scores = []\n",
    "    bars = []\n",
    "    df = pd.DataFrame()\n",
    "    for key in d.keys():\n",
    "      averaging = None\n",
    "      if \"-\" in key:\n",
    "        averaging = True\n",
    "        model = key#key.split(\"-\")[0]\n",
    "      else:\n",
    "        averaging = False\n",
    "        model = key\n",
    "      for ii, label in enumerate(labels):\n",
    "        num_labels.append(label)\n",
    "        algs.append(\"{}\".format(averaging))\n",
    "        models.append(model)\n",
    "        score, bar = d[key][ii]\n",
    "        scores.append(score)\n",
    "        bars.append(bar)\n",
    "    df['Error (%)'] = scores\n",
    "    df['ymin'] = [_score - _bar  for (_score, _bar) in zip(scores, bars)]\n",
    "    df['ymax'] = [_score + _bar  for (_score, _bar) in zip(scores, bars)]\n",
    "    df['Model'] = models\n",
    "    df['alg'] = algs\n",
    "    df['# of labels'] = num_labels\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEhCAYAAADcaHMNAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4wLCBo\ndHRwOi8vbWF0cGxvdGxpYi5vcmcvpW3flQAAIABJREFUeJzt3X+MG+d5J/DvkxQ9qUUlkjn/EaeW\nLa5x19qS61vS+aOWjNbiJqocC2d36T0nagu0FUeuneKulyy91gFFD7BlykXvUCixSAUF2jhWJW7j\nQP4RX0k3gSTnD4tkEsv24a7iKFrXNlDX5OyiiPaK8733x8xwZ8nhzyWHM9zvByAkzrwk37HWz758\n532fR5RSICIib3xi3B0gItpMGHSJiDzEoEtE5CEGXSIiDzHoEhF5KJBBV0TyIjIrIlERCY27P0RE\nvRI/LRkTkWkAcwBCAKIAdABppZTR1K6504bVLudJR4mIBvQz4+6AzQq4caVU2nEsA+CqiOxsCrxp\nADmYgdlQSune9paIaDB+ml5INI9UrQBcA3CqubFSylBKVRhwiShI/BR0F0Rk1uX4IoCE150hIhoF\nPwXdGoCIy/GPYM7xEhEFnm/mdJVSU21O3QXzhto6TaPiuwAca77hRkTkN74Juh0kABxrOjYDIGkH\nWRGpACiLSIyBl4j8zFdLxppZqxcSSqlYD23zAHTn6gfHuRSAFAD8/M//fOyXfumXht5XItrcyuXy\nPymlbujWzrdB11pClgfQ0+jVCtCzHaYpAADxeFyVSqUh9ZKIyCQiZaVUvFs7P91Ia5YBMNPHdEEV\n5rpdIiLf8mXQtaYKNLc1uCJSbbO0jIjI93wXdK1pgmPOgGtNNTi5bYiYAlAZZd+IiDbKV0HXuuF1\nRinVHDydmyOyLucBYBZAdmSdIyIaAt8sGRORBMzRak1EnHOzEZjrcG1FEUk5twyLyDzMlQtMeENE\nvuaLoGulZyx0aNIIpkqpiojY0xCAuVutqpSaGWUfiYiGwRdB11qhIH20r4Dzt0QUQL6a0yUimnQM\nukREHmLQJSLyEIMuEZGHGHSJiDzEoEtE5CEGXSIiDzHoEhF5iEHXA7lcDrFYDFNTUzh+/Pi6c7qu\nI5lMdnx9sVhsvF7TtFF2lYhGjEF3xHRdR6FQQLlcRrVaxZkzZ7C4uAgA0DQNmqahUmm/uc4wDKTT\n6cbra7UacjmmmCAKKgbdETMMAwsLC43nmqbhzJkzAIBsNotMJtPupQCAUqmEaHQt/8/c3BzK5fJo\nOktEI8egO2LT09OYnl5LB2wYBiIRt0rz7hKJBCqVCgzDLKBx6dIlpNMtZeCIKCAYdD1kGAay2Wzf\nQbNQKGDnzp0Ih8MAsG7kS0TBwqDrocOHDyOfz/cVNA3DQDKZRLlcRr1eh67rLTfjiCg4GHQ9kkwm\nsbCwsG6qoRdnz55FPB5vBGpN01AodEo9TER+xqDrgUEDLgDE43EUi8XGnG6hUMDMDPO1EwUVg+6I\nLS4uYnFxEfv27UM4HEY4HG6sy9U0DYcPH4au64jFYigWiwCw7u/T09NIp9ONdbqGYWB+fn5s10NE\nGyNKqXH3wVPxeFyVSqVxd4OIJoyIlJVS8W7tONIlIvIQg+6I7bjlFliFNIf62HHLLeO+NCIagC8K\nU06yd69dw/dqy0N/31+PbB/6exLR6HGkG1Dys59cN/K98eZfHHeXiKgHHOkGlPqXj3FH6T81nr8Z\n/29j7A0R9YojXSIiDzHoEhF5iEGXiMhDDLpERB5i0CUi8pCvVi+IyDSAOQAhAFEAOoC0UspoahcC\nkLLOA0BUKcV8h0Tke74JulbAjSul0o5jGQBXRWRnU+DNA9CUUrrVLioiBaUU028Rka/5aXohoZRa\nV3HRCsA1AKfsYyKSAmDYAddqpwMwRGTWq84SEQ3CT0F3oU3QXASQcDzXALhl8b5knSMi8i0/Bd0a\nALeKjR/BnOO1TWNtLtdJB9A1rRoR0Tj5Zk5XKTXV5tRdsIKsdQMNMAN0MwPrgzMRke/4aaTbTgJA\nttfGjsDcN13XG1UdbMVisVG1QdPcZy9yuVyjKoT9YEkdInLj66BrrV7QHcvB3KYfmrW0EZGUiJRE\npPThhx+6vkjTNGiahkql0jhmGAbS6TTK5TKq1SpqtRpyuVzLa1OpFOr1euOxsLDQNkAT0ebm26Br\nLSGbBbDP5XSn4Nsy9aCUyiml4kqp+A033OD6omw2i0wms+5YqVRaVy59bm4O5XK5Y791XUehUMDs\nLBdSEFEr3wZdABkAM03rc+2A2nYKoXkjxUYkEglUKpVGJd5Lly4hnU53fI2maS3Bm4jINnDQFZFt\nInKniNwrIg9af94pIrdstFMism7zg80KqAbcR7pR69xQFQoF7Ny5E+Fw2PwQx8i3ma7rqNVqA5Va\nJ6LNoa+gawXXMyLyEYA6gDLMNbN5688ygKqIfCwify8iT/UbhK153GPOgGtNNdhKcB/phgAU+/ms\nbgzDQDKZRLlcRr1eh67rOH68/W7jbDaLRCLR9jwRUdega41onxWRj2FuVJiBGVyfAfA4gCMAHrIe\nR6xj3wAg1t+rVgD+9R4+KwXgjFKq0nTKGcnyMJeRNZsBcKbbZ/Tj7NmziMfjjdGtpmkoFNz2ZZiK\nxSLm5uaG2QUimjAd1+mKyL0wAy1gBtmsUupqPx9g7TLTALwmImeVUv+hTbsEgCkANRFxfoePwBFk\nlVI5EdFEJOrIvTANIKKUWsQQxeNxZDIZGIaBUCiEQqHQcSmYrusIhbhUmIjaaxt0ReQ3YY4q00qp\nZwb9ACsQLlqBNC8i/1sp9W+aPisE9629tuZ1WvtgbhuuWs+nlFKxQfsImKPYUqkEXdcRi8WQyWSQ\nSCSQTqcRi5lvnUgkGjfJnG1shmF0nPMlIhKllPsJM+jqSqkfDvUDRZ5WSj0+zPfsRzweV6VSybPP\nE5GRlWBvLkzZ7t+SiEZPRMpKqa6pCNqOdJVSfzPcLjXed2wBl4ho3Py8TtdTt+zYAREZ+oOIyGnD\nCW+sJWFpmBm+7GoPVZjLvn680ff3yrV334Vx/u+G/r6he+4d+nsSUXBtaKRrz/vCXJ0QhrmULAxz\n+VhFRJ7acA+JiCZI26ArIg/28PpTMJeRfUIpdatS6nPWn58AsAAgPYwdakREk6LTSPdTInJJRH6/\ny3uEReQXnAdEZBvM9bUC99y3RESbUtugq5Q6pZS6C2ZQvdRm5GvvRDOsrb8fWTvX6gC+CiCllFoZ\nSc+JiAKo65yutTEiAeCzVvC913GuCHMOdwHA3wC4av35DMwdYt8YSa+JiAKqp9ULSqllAI+LyHYA\nGSspTVop9XfWufZZYIiIqKGv1QtKqWWl1BGYI9+HROR/iMido+kaEdHkGWidrjW6PSIiO2GOfLfD\nHPn+aKi9IyKaMN2yjG2DOV87DXM1gg7gDQCnlFIrVsaxhxzBV8EMvj8ZbbeJiIKpU5axfVif+UuH\nmbM2CeAJEdlnj2wdwfffAciJSB0MvkRELTrN6eatR9ix+SECc8T7DZg1zNZRSv1QKfU561xORJ4d\nRaeJiIKq2420j6z52warTtkVAJ9q9yKlVMUKvjlrioImlK7rSCaTLcftPMSxWGxdWfteX080qTrN\n6aYAnBURDebUggGzDpmdpbtr0vBh5+INok/+7L/Cr0e2j7sbI6FpGnRdh66vqx/aqJjcrVx9u9cT\nTbJO+XQXReRWmBnEYjA3QegwNz8cax4Bk7uP/+X/4E/094b+vn8c/czQ37Nf2WwWlUpl3UjVMAzk\ncjnU6/WBXk806TquXrBqkGke9YUmQKlUQjweb5Q/ikQiHYt5Em02TGJOQ6XrOorFIjKZDMrlMkKh\nUMey9USbTcfUjqNIyygiXxn2e5J/RCIRJBKJRlXkbmXriTabTiNdAVAVkd8bxgeJyDYR+VtswumK\n2tI1nHk01XheOv0cjt1527rHX/6Wa2V6lE4/h5MH9+O//9qv4mL26151eWCshkzUWcfClCIyB3MF\nw+MATsLaidbPB1hZyTQAswCKMMv6bCovHk2j/u5S43n84UOIP3yo8fxi9usI37Sj5XW1pWuoXjyP\nI+deBQCcPLgf4Zt24PYDXxh9pwc0PT2NWq0GXdcRjUaRzWZ5o4zIoeOcrlJqEeZmiB/BTNdYF5G/\nF5EzIvIVEfl9axriXuvxoHXsmJUG8mOYgXYGwENKqc9vxlUPM+mjbc/ZgdUtkK6urGDvI19uPI8/\nfAhvvXxuJH0chKZpOHz4MHRdRywWQ7FYBACcOnUKyWQSU1NTiEajSKXMUb6zTafXE02yrglvrM0Q\nSSupzRzMbcD2o9HM+tNZ/taAWc4nr5R6bTjdnTwvHk23Dco37tq97vnqygq2WnOlfpDNZl2PT09P\nu67RbT7W7vVEk6znLGPWCDVnPWAF4QjMzRJ2JNABGFYuBuqitnQN15eNluDq5vrKMkqnn8Nv/9Vp\nD3pGRKMycAl2Kwgvw6wWQQMoPf8cor+6t6e25xa+iodOZBHZcfOIe9W779dHU4np18LcOU6TK3Dr\ndEUkLyKzIhIVEf981x6A/oML2PWFg13bnXk0hb2PfLmnETER+Zvvgq6IpESk08LOWZjZz6owb+zV\nRSTVob1v1ZeWsGVb51EdAy7RZBl4emHYRCSLtaQ6kQ5N0zDnlaMw5499ny3l3BNfRX3pGk4e3I+Z\n+ScwteceAMDqynLLdIGzzduvvIR3vvsy9NcvNs5H796Dua/l+u6DrutIp9PI5/Mt54rFIgzDwOzs\nbMf36LXdRv1K+Y9ajv049mcj/Uwir/gm6CqlNAAQkXl0Wctrrahony9wAD/7M59E6J57uzccgL3O\ntplbIhxn29sPfGEoyXI6ZfMyDAOapiEajXYMpr22I6LOfBN0x+1f/u/HePepPx76+970xJ8M/T37\n1SmbVzqdxuzsbMect/20I6LOfDenS97RdR2lUglzc3NDaUdE3QVypCsizu+3d8HM72uMqz9BpWka\nTp06NbR2RNTdQCNdEXlWRB4cdmd6NAOgqJRatLYpZwGUg758zGvFYhGhUAjT09NDaUdEvRl0pDsF\n82bXt4fYl54opWaanusiUoFZKj7t9hprSVkKAHbsaE0ssxnl83lUKhXEYjEYhtHIf9C8VbfXdkTU\nm0GDbg5m9rEHlFIvDLNDA9Jhrt91DbpKqcb25Xg8rtzaAMC1Wh3HXi3i5BfXbjjt+q8ZbP+5rY3n\nJx9OYvdnPt3y2l7b+YUz74GddNwt722v7YioN4MG3RKARQCL1vraIszAt45S6kcb6Fs/qlgrmDmw\nhe+8hGu11tper3/lD3t6fa/tvGaXzrFHqZlMBolEom37XtoQ0WAGDbo6zMxiAuAIWhOTi3X+k4N3\nrZWIVAGkrbncoVv4fAJHTrduHgi6btm8EonEugDbbuqguR0R9W/QoHsEa+kcvea2A20KQ94sYVte\nXcWBE+YOsD237sQT+2c21I6INreBgq41RzoOWaWUW3CdBZAZxQfuiITx7BeTuDkSxoETObx8+R3c\nt/u2gduNw/KF743mjXfFRvO+RBNsw5sjrGoRx6zHA8PoVAfF5uQ21rZhfVS/CF7/yh/i5kgYAHD/\nHbfjwpXqhtoR0eY28OYIq/ZZFuZXe+fxGoCkUqqv4ZV1Qy4KcylayMo0psMxulVKVUQEImKPakMA\nqs3LyEal/tOfDrUdEW0+AwVdEdkJc8VCBeZmhRLMzGAxmF/ziyISVUpd6/U97YQ3PbSrYETzt81e\nvvwOjOvX8aXPml+jX37rf+Lpf99ay6zXdkREg04vZGCOMONKqdeUUstKqavWLrEpmNUkAlcAK/3C\ni1iq1XHgRA4Xrui4b/dtuPze+7j7T/8cB07k8Af33I29t5or0+w2ADq2IyJyGnR6IQHgqQ7nFwEc\nHvC9x+aVx1pzoT/9wP09tW3XjoLLLQdxLpdDNpttpLqcn59v+/p0Or2uQjK3UhMweNCtofOSMeZB\noEBzy0Gs6zoKhUJjHXMsFmubXzidNjdHcrs0NRt0euE1AE+IyC80nxCRWwA8BHPOlyiQstksMpn1\nqxANw8DCwkLjuaZpOHPmTMtrDcNALpdreT0RMPhIdx5mYP2JiDwF4IcwR7d3WecMBHB6gaiT5ukB\nwzAQibRWliqVSojH443t15FIhPkqqGHQzRHLIhKDebPsGaxtCQbMlQVJpdRo6nMT+YBhGMhms67B\nVNd1FItF1Ot1hEIhJJNJHD9+vOP8L20eA2+OUErp1vrYKQCfA5AEMGWtaLg6rA4S+dHhw4eRz+cR\njbauUolEIkgkEgiFzFsbmqZxpEsNg67TfRZAQSn1bSvAMsjSppFMJrGwsNB2NYJbICayDTrSnYKZ\nNJxoU+kWcAFz7rdWqzVWPmSzWdeioLQ5DRp0cwBiHuRaIBoLTdNw+PDhRg7iYrGIxcVFLC4uYt++\nfQiHwwiHw41garexnTp1CslkElNTU4hGo0ilWteA0+Y0KUnMiYaqXQ5ipdyXpzevx52enuYaXXI1\n6EhXB/CbWEtingdQdjwq1p9EI6fruuvX93bH3dgjWaJRC2ISc/KJ88Y/j7sLrjvHOh13Y2/pde4u\n+359NCsefy28bSTvS8ERtCTmROtks1lUKpWWEW27427S6TRmZ2dRqXiSvI42uYGmF0TkWRF5cNid\nIfKarusolUqYm5sbd1dok+CSMdrUNE3DqVOnxt0N2kS4ZIw2rWKxiFAoxJSL5CkuGaMNqS1dQyHz\nJOa+tjbNXzr9HEqnn8PqygriDx/CHu0P2r7+b59+EvoPLgAADj71DG7ctXvkfbbl83lUKhXEYjEY\nhtFYk8ulXjRKgwZdHWtJbo4AaC61I9b5Tw7eNfK7c0fnUV9aQv3dpcax2tI1VC+ex5FzrwIATh7c\nj/BNO3D7gdbyRX/79JMA0GjrNeda3GKxiEwmwxwJNHKDTi8cwVqw1RzPncePDKOD5F8HnzyOmfTR\ndcdWV1aw95EvN57HHz6Et14+1/La6yvLKP/1t/C5x4+2nOuH286xTsebd44ReY1LxmiomqcHVldW\nsDXUWkjk/Td/jBt334FzR+fx/uU3sXV7CL/zzb/u+/Pa7Rxrd7zd1EEikUAikej784n6NXBqx05E\n5BYuKaPrK8sonX4Oe7RHW87V312C/voFzKSP4si5V7Fl2zZczH59DL0k8lbHoCsiH4vIf25z7itW\naR439tZg2sTOLXwVD53IIrLj5pZzW7eHEL17L7Zu2w7AnIaoXjzvdReJPNdtekGwVhFi7aDIdphl\n2CsAfjL8blHQnXk0hb2PfLntaoSwSyAexPKF7w3lfVrsio3mfWnT28j0QkswJgK6B1zAnPu9vmyg\ntnQNgLnMzG2FA9GkGXTJGFHjJlh96RpOHtyPmfknsLqygne++zL01y822kXv3oO5r+Uabab23APA\nXJd79jENqysruG3/fYg/fGhcl0LkGQbdTWD37Bze/ccPh/6+f6K/19fx5vW4N+7aPbY1ukTjwqC7\nCbz7jx/i3af+eOjv+xdDf0eiybfRoDv0nLoikoJZwn2mzfkQgBTWth1HlVLHh90PIqJR6CXoaiLS\nHAAjMANuTkTcskTH++2IlcPBABCy3r+dPABNKaVbr4uKSKFdkCYi8pNegu6U9ej3XF+jYKWUBgAi\nMo82QdsaBRt2wLVep4uIISKzSinWWyEiX+u2ZCy8gUen0eqgNABuGUkuoTXpDjlcq9Vx5PnW/Srt\njjtdfu8DHDiRw91/+ud49vzro+oijUmxWEQsFkMsFsPx451n6vqpO0fuOo50lVLLXnWkR9NwSSFp\nHet7SmMzWfjOS7hWq6879vgLL2KpbrQcb3bkdB7P/+5v4eZIGF/8i29i142fxt5bo6PsLnnErg9X\nLpcRCoUwMzODRCLhmmO4n7pz1N5Ici+MgnUDDQBqLqftuWBqY+Hzrclcnn7gftfjTheu6Lg5EsbN\nkTAA4Et3xfDy5bdH0kfy3tmzZ5FIJBCykhIlk8mOSYQymYyX3ZtIE7VkTERCSilj3P2YJEu1OnaE\n136fbdu6BW++98EYe+SNUVU69mM14Fpt/TiGI9nRCsxIF73NEbu2EZGUiJREpPThh8PfJDDJVlZX\nsW3rlsbz0NatY+zN5mbPvU5NTUHT3G9h5HI5hMPhdY+ZmfYLexKJBIrFYiPQZrPZliBMwxWkoGvr\nFHxdf1qUUjmlVFwpFb/hhhtG1K3JtG3LFqxcX208N65fR+jnGHi9ZhgG0uk0yuUyqtUqarUacrnW\ntNapVAr1er3xWFhYaBugASAajSKTySCZTCKZTGJubg7RKOfrRylIQdcOqG3nbjm1MHw7ImEs1df+\nszZPN5A3SqXSumA4NzfXtZabrusoFAqYnZ3t2C6VSqFcLiOfz6NarXYcGdPGBSboWgHVgPtIN2qd\noyHbe2sUb/7D+40VDi+/9Q7u2337mHu1+SQSCVQqFRiG+WN+6dIlpNPpjq/RNK2nG1/21EKlUkGx\nWEQqldp4h6mtwARdSwnuI90QzIrE1Eb6hRexVKvjwIkcLlwx/yd7/IUXXY87/w4Ap3/vt/HI83kc\nOJHD3lujXC42JoVCATt37kQ4bK4k6TQNoOs6arVaT+Xl0+k0YrEY0un0usKczfXk2tWdo/4EbfVC\nHoDbd58ZAO7rXAgA8MpjraOXpx+4v6e2uz/zadfXTzq38vLvv3UZ5574atfy8r2265VhGEgmkyiX\ny4hGo0gmkzh+/Djm5+dd22ez2Z5rvuXz7ptjmqcv2i0lo/4MNNLtUqoHInJGRO4dtFPtWAUxoyLS\n+BUvItMAItwCTMN07ug8Xjyaxgdvv7Xu+NnHNDx0Iov/+P0foHrxfNsSQ72269XZs2cRj8cbo1tN\n0zqWiy8Wi5ibm9vQZ9JoDDrSzcDcBfaTNucFQBrA3/X6hlbCmyjMnWUhESlYn5FVSlUcTfcBWBCR\nqvV8SinF2io0VAefPI7337qMs4+t3fmvXjyP8E07GjXf4g8fwtvffamRlL2Xdr9S/qOWz/px7M+6\n9icejyOTycAwDIRCIRQKhY43vHRdb2x4IH8ZNOh2K9WjAzjczxvaCW96aGfADOhEniZor7+7hPCO\nHY3nW7Ztw/uX3xy4XT+mp6cbc6+AeWPNvkkWi8WQyWTWTScYhtFxzvf79ZUN9acdP27+8Jueg66I\n/CaAhxyHNBFx+/4SgjnH2nlDP9EQeJmgfXVlBVt+YXvj+dZQ2PW1vbbrVyqVcl1Z4LZ0TKmhp7qm\nIelnpBvF2k0sBfcbWoC5dKsIcwqCaGJs2bYNtaWfNJ5fN+rYur31K3yv7Whz6jnoKqWeAfAMAIjI\n/wMwq5T69qg6RuQ34Zt24O1XXmo8b55G6LddNyMrLw+wxPwYDbpOdxHuKRaJJtbUnnvw/uU3G2Xj\n337lJdz+G61l43ttR5vTQDfSlFIPuR0XkTthLt/qedUC0TBduKLj2Kvmov3777gdj9xzt2u7y+99\ngPQLL2J5dRWHPhtraedWXn5qzz34nefONFY07LrvYGPlQnN5+XbtiAYKuiLyNIB9Sqm7rOfbYc7j\nTptPpQYgrpT6ybA6StTN8vVVPP6dl/DKoyls37oFX/yLb2LPVBS7P/PplrbdErMffNK9gkK7svEs\nL0+9GnR6YRbmllxbBmbAfRzA56z3PbmxrhH156XLb2Pv1E5st1JR3rfrNnzrjVJLOyZmp3EadJ1u\nFEDV8fwhmAUj7RttOfS5TpdoGAxHGkoA6zKkNY5t0sTs5A8bSXhjAICI7IS5Nvds03mukSFP7bk1\niotX9EZGtG+9UYbx0+st7ZiYffOxN5bEYjFUKpWW8/0mf9+IQUe6r8HcHKEDOAJz3a4zG8Y0gNYr\nIxqhmyNhLOxP4JHn89gRCeP+O27Hj//h/ZZ227ZswbWP1vLdMzH7ZLNTYHbKP9y88eT48eMjS+Y+\naNCdh5lXoQBzS3BOKfUjoDHyTQDYfGmpaOy+9NkYvvRZcw3q4y+86JqGckckjJffeqfxnInZJ5dh\nGMjlcqjXe98gayd/75RQaCMGml5QSv1QKRWGedNsSil1xHG6BiCplPrGMDpI1A97auHyex/gQvVq\nIwA7MTH75lEqlRCPx6FpGmKxWE9TBr0mfx/UhvLpKqVeE5EHrbwMOaXUCszKDtz4TWNx7NUilmp1\nhH5uK57/3d9qHD9wIoeF/YnGyNdOzA6Y63mZmH0y6bqOYrGIer2OUCjUNQ9xP8nfBzVw0BWRZ2FO\nIQjMIFsE8CPrdF5EZpVSL2y8i0S9O/nFpOtxJmbfnCKRCBKJRCPNpT2KHUby90ENmsT8aQAazHW5\nt8KR6lEpdRXAtwE8MYwOEhENqt+bYV4kfx90pDsLM7m4vS63+fwbAB7cQL+IaITOG/88kvcdNJ9u\nOBxGJLJWczafz7t+xS8Wi43VCHNzc21HrLbp6WnUajXouo5oNIpsNotk0v3bEOBN8vdB1+lGsH5z\nRLNPgQlxiKgP1Wq18XALuIZhQNM0vPbaayiXyygUCq5rbpudOnUKyWQSU1NTiEajjaVhbsU1uyV/\nH4aNrNNdEJG8Uuqa84SVhyEF4MxGO0dEZDt79uy6+dlkMolsNtu1YOb09LTrGt1xJX/fyDrdCgBd\nRBZh3kjbJyIJAAvWc5bUIdqAUZUiAtzLEY2TYRiupYia1Wq1dc91PXhfqDsGXStVo24tBWtQSl21\nqvDmANgTJM9Yfy4CONz8GiLqz6hKEQHu5YjGKRqNIp/PIxqNIhaLYXFxEbOzs+vaJBIJpNPpdfOz\nbvxe/63bSLcMc8T6p80nrFUKM9Z0Qtw6XFJKLQ+lZ0Q0cqXTz6GQeWrdsRt334Hf+eZfu7YtnX4O\nqysriD98CHu0PxhaP6rVtVtEc3NzKBQKLUE3Go0ik8kgmUwiGo1ibm4Oly5dGlofvNIt6Har+gsr\nyL42nO4QkZfiDx9C/OFDjecXs19H+KbW0kK1pWuoXjzfyBF88uB+hG/agdsPDL8ixkcffdT2nDNH\ngqZpI0tKM0obyTJGRBPEDqxugXR1ZQV7H/ly43n84UN46+VzQ/ncxcVF5HK5dc/bLeuy53ArlQqK\nxaJrdWS/29A2YCLy1lOvFnBUx00HAAAO30lEQVTxylUAQOaB+12rYvRasqjZi0fTmEkfdT13467d\n656vrqxg65DWs87OzkLTNExNTSEUCiGdTjd2hcViMWQymcZze043EomMLCHNqPUSdJlHgcgHnnrV\nDDKdti/3U7LIqbZ0DdeXjZbg6ub6yjJKp5/Db//V6f4uoIN2N8Wal3Xl8/mhfea49DK98ISIfDTA\n459G3nuiTWL5+iqef6OCJ/Z3nsPstWRRs9LzzyH6q3t76su5ha/ioRNZRHbc3FN7Wq+XkW545L3o\nk4jkYW6+qACoKaVaa7IQTZA333sfd/zijXj8hRfx5nsftGRRc+qlZFEz/QcXcPCpZ7q2O/NoCnsf\n+XJPI+Juli98b8Pv4WpXazpPP+llpDuvlPrEII8R9nsWQB7mVuS6iNRFJHgz6kQ9WqrVceGKjoX9\nM3jlsRS2bdmCZ8+/3tKu15JFzepLS9iyrfM61GEG3M0sqKsX0jBH4DGYSdTDSqlcl9cQBVZo61bs\nvTXamDb40mdjuHCldTeWs2TRkefzuP+O27Ej0v3L6urKcst0wcmD+1G9eB4A8PYrL+Gd776Mvzw0\nh2N33oZjd96GM49ynDOIwK5esKYUWIeNNoVeAqetl5JFzdy2BdtrcgHg9gNf8N3W4aAK6kiXaFPZ\n/ZlPw/jp9XXTBvftus21bS8li2h8AjvSJdpsMg/cj0eez2N5dRX37frlRjBtLkXUrmQR+UO3oDsD\noPt6kzEQEefG7LsAHOMqBppk7UoMNR9rV7KI/KFj0FVK+TWnwgzMisMGAIhIBUBZRGIMvETkZ4Gc\n01VKzTiDq1JKh3lTbcGtvYikRKQkIqUPPxxNflIiol4EMui2ocNcv9tCKZVTSsWVUvEbbrjB424R\nEa2ZpKBbBTDa4kZERBsUuNULIlIFkFZKLY67L0Q0uFGVIxrVemKvKkf4lVthpClwswRRYIyqHJHf\nShE1C+L0QlYp5RZcZwF0LgtKRDRmQRzpFkUk5cy1ICLzMAtoMv8CEY3Er5T/aN3zH8f+bKD3CVzQ\nVUpVRAQiYtdoDgGoKqWCVyyJiDadwAVdwAy84Pwt0cS5cEXHyvVV3Le7Na/Et94oN8oQ2e74xRt7\n3upcvXgeqysrrjXg+qmKvFGBDLpENHnsUkM3R8KuQdeZPQ0Anj3/OnaEe8u+dn1lGS/+l8fbVjDu\ntSryMATxRhoRTaBjrxZw365f7qntNSupu1twdlPIPInb9t/XU9tOVZGHgUGXiMbuWq2ON9/7APfv\n3tVT+4XvvISFzyd6altbuob3L7+JXV842FP7TlWRh4FBl4jGbuE7LyHzwP09tb1Wq8P46fWuFY5t\nLx5N91T/DeivKvKgGHSJaKwuXNGxbcuWnoPot94oYc+tO3tqW714Hlu2bes5iPZTFXlQDLpENFYv\nX34bl9//AAdO5HDkdB4Xrug4cKL9kvuLV672PA3x9ndfwgdvv4WTB/fj7GMa9Ncv4OTB/W3b6z+4\n0PM0xKC4eoGIxuppx7TChSs6nj3/esdlYEu1OrZZBTq7Ofjk8cbfqxfP42L26x2XgfVSFXmjONIl\nIt86cCLXUvV4eXUVN/dRqLMdZ7Vjm1tV5GHjSJeIfGPvrdF11YvdyhMNmiRnas89mNpzT+O5s9qx\nzYuKxxzpEhF5iEGXiMhDDLpERB5i0CUi8hCDLhGRhxh0iYg8xKBLROQhBl0iIg8x6BIReYhBl4jI\nQwy6REQeYtAlIvIQgy4RkYcYdImIPMSgS0TkIQZdIiIPMegSEXmIQZeIyEMMukREHgpkjTQRCQFI\nAbAr1kWVUsc7vISIyBcCGXQB5AFoSikdAEQkKiIFpdTMmPtFRNRR4KYXRCQFwLADLgBYfzdEZHZ8\nPSMi6i5wQReABqDgcvySdY6IyLeCGHSnsTaX66QDiHvcFyKivgQq6Fo30ACg5nLaABByOU5E5BuB\nCrq9cARmIiLfEaXUuPvQMxGJAqgCiCmlKk3nEjDneqecN9mscymYS8wA4N8C+F8edNf2rwH8k4ef\n5yVeW3BN8vWN69puVkrd0K1RUJeMRTqca5l6UErlAORG1532RKSklJrIuWZeW3BN8vX5/dqCNr1g\nB9S2UwhKKcOjvhAR9S1QQdcKqAbcR7pR6xwRkW8FKuhaSnAf6YYAFD3uSy/GMq3hEV5bcE3y9fn6\n2gJ1Iw1o3BSbUUolm44XAGSVUovj6RkRUXeBG+laN8Wi1koGAICITAOI+DHgikhKRJTVx0DqtAxv\nEq6vnUm+tmZ+vFYrp4rbo+9loX66vsAFXcs+AJr1HzIFYE4pFfO6EyISEpFpEZkXkbrzF8EkEJGE\niFQB1K0f2MKkXSMAiEjGur78uPvSj15//qx2eesaA/HvaP1/XW3zWGhqG6jrC+SSMeuGWnqcfXCs\nGQYmcDecY91zzvrzLgDzAKoi0rIWOqgcaUIDpc+fvzLMm89pq20aQFlEdgZgtY+G1mWglabngbq+\nQAZdP1BK6SISg5nzYQFmQJokGQDHlVL2L7dFETkD8wc8C2BS0mhmYN6cTYy7I/3o9efPGjFG4dhQ\nJCJnAdRhXrvfk0QVO/2CD+L1BXV6wReUUhU//iYdkmkAx5wHrB/qCgIWoNpxjHIDNa1g6/HnLwlA\nd+7gtF6ziACO8F0E7voYdKmdWJv/oUtA4+tt0GVg5mb29RKjDUqg9es4YKZCnYR/x8BdH4PuGDju\npLrlBfaF5twWDlHrfMevfH6/Put/xhT6XNMZhGtz0S4VKmD9e7rxybVqIlK1bhTm26xcCNT1Meh6\nzLpBlQVQCVp5IesHPoEOm1ACdH0Z689jHVs5BOjaAHTNuGd/i3Ft46NrnYc5kj0G82fvqn1dQb0+\nBl0PWWsECzB/C+8bc3cGYQcq15sTQbk+q5+zANK9zskH5dqa2NvlP+rnRT671rRSKmkVnt0HM4ja\nP4eBvD4GXe9EAbxm/X0maDfgHOkxZ9pMLQTp+uy53F4rSAfp2tx8yuVYu1GiL67VmmcPO/+NrCkv\nHa03yAJ1fVwy5h3nHfJArel1fBWbUUq1m1oIxPVZo5wEgOMuX09D9rGm/xkDcW0u3Cqs2OxRYnPQ\n8c21tgmIOswdqSEE9Po40vWWveb11Fh70QfHV7Fkh4BrC8L12cvd5mGu5bQf9rk63PsfhGtbx5GV\nz23r65T1p9u3lkBca1Cvj0HXO2nrq1IawLT1dd3XrDv8r8EMuN3yWgTl+hZhbuxwPuzkSRXrefNu\nx6Bcm5si3Au2JmCub20OSr641g5LveIwp4bsEWzwrk8pxccGHzDnCBWAqMu5lHVu2nGsbB0Ljbvv\nHa4pCnPUl+rSLpDX13QNIau/+SBeW5efv1nrXMpxbNo6lvHjtTr+PRJt/j3mg3x9nNPdABGZtf5q\n/1ZOiEgNTTtkXByG+Q9+CmujLL8pwJwzmxKRjMv5Y6r9TYggXN+gfHNtvfz8KaUWRaQCICsiUzDv\n9C/A/FrebbncWK5VKWWIyCKAgvXnJZjTBSmYS7ycN9cCd31j/y0d1AfWfhu7PcqdfsNax7Nw+W3u\nl0eHa7Mf0SBfX5t/y64jXb9cW68/f019rtvXiabRnR+v1epT1fr8Khwj1yBfX+CSmBMRBRlvpBER\neYhBl4jIQwy6REQeYtAlIvIQgy4RkYcYdImIPMSgS0TkIQZdGpvmkuciEhWRkRb4tMrKl62KAfUu\nbe3KAm4JVbp9zsCv9eL9aHwYdGksrIQmzan5ZuGeFWpYn+lMXq0BODuqzyJqh7kXaFxmYQZAJ2fG\nr1HIwNy7P2n5IChAONKlcZlBa621iBptJv84rGrGROPCoEvjsi7AWl/9uyVJ36ggVX2gCcWgS56z\nAmzziHMOrdMNRBOHQZfGYQ7ra1UBZsq9gUa6IhISkayIVEWkLiJ5Z+UBEZkXETudnr0KoLqBz5q3\nPktZf3ZacRERkYxjxUTBrXS4tXIjb/W/2iaHcfNrpq33U46+dH0djRdvpNFIiUgWreVUpmEm3F53\nTETKjuclpZRrqfem94/CTEQNrCWt1gBURcQupLkIc8VCHmZJnmNoLVjYq4es91+EmeN1CkBGRD6l\nlGou8wOYo/dFAGdgrtZIwCyBFOtwDVMA5kUk1OW/wWtYW4kRsl6X6NCe/GBcSZj52LwPNCXZhhko\n5gd8rwLM5NXNSavLAKpNx1oSlXd5b9fE1y7t8ub/Sq6vnW863pI027qGdeV2YBbOVO36Yv03C0SS\neD7WPzi9QJ5qc8NsBuYItN/3isIMPm6lg9IwS3XPtr5y6C45+tOs+brs0XDSek0I5jUsqvVFFBet\n8+36b7fVOhRxJB9i0CWvJWAFKYdB53PtYOMWsO0bdXcN8L4dWXOp9jxtHeb63544fjnYfbenXmYd\nc7N2eRpnu+b30QHkYK53tueys27zxeQvnNOlkXKZ040C0EVkwXGseT4X6G1ON9T0p1Okv572xirZ\nnYU5Ws/CHHEmYX7975XbfHIa7kvm2u7QU0pp1n9fDeZccwrmf+tYu9fQ+DHo0kg1B04RKSulnDeR\nEgBmlPtNqG7sEe5dsL6OO9g5CppH1RuVBZBzXlc/+RCskWgIa31vLJ1TnStIu7Jeo8GcZpiHeVNv\nepD3Im9weoE802Z9rp0PoW/WV+wKzDv9zV/DMwAMpVRzMB5Yh6/unaYwmvtlj/DPAI3phkUAC83v\nby0jc51esJauNZ+zA+1IRvk0HBzpkpficM+3kNvAeyZhrlQoi8hZmF/dZ2EGu5kNvG8LpZQhIhWY\na31hfe6M9XntZKy2zmmIxaaR6GEAVwFcFZEcgI9gBvJZ6zVuUwwJAHkRKWIt2KZg/qIZ9c4+2gCO\ndMlLbqsUNpRvwRrt7oQ5H2rPa+oApkYUfJIwryEFcx62BuB4h/ZpmNedhxkoj6umhDvW9e+EmfVs\nFuYoPQog2W6kbh3XYI5q563+lMD5XN8TpVT3VkRD4DKfGwWQ7uGGGdHE4EiXPGEF2OavyQms7cQi\n2hQYdMkr02hdSeCW3pFoojHokleicAmwTbuwiCYe53SJiDzEkS4RkYcYdImIPMSgS0TkIQZdIiIP\nMegSEXmIQZeIyEP/H+GDThD5UklqAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1c0bd97e90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['1k', '2k', '4k', '10k', '50k']\n",
    "d = {}\n",
    "d['mt'] = cv(\"18.78 \\tpm 0.31 &  14.43 \\tpm 0.20 &  11.41 \\tpm 0.27 &  8.74 \\tpm 0.30 &  5.98 \\tpm 0.21 \\\\\")\n",
    "# d['mt-swa'] = cv(\"16.84 \\tpm 0.62 &  12.24 \\tpm 0.31 &   9.86 \\tpm 0.27 &  7.39 \\tpm 0.14 &  5.14 \\tpm 0.07 \\\\\")\n",
    "d['pi'] = cv(\"21.85 \\tpm 0.69 &  16.11 \\tpm 0.51 &  12.64 \\tpm 0.11 &  9.11 \\tpm 0.21 &  6.79 \\tpm 0.22 \\\\\")\n",
    "# d['pi-swa'] = cv(\"19.07 \\tpm 0.32 &  13.83 \\tpm 0.25 &  10.87 \\tpm 0.14 &  7.73 \\tpm 0.23 &  5.45 \\tpm 0.12 \\\\\")\n",
    "d['pi-swa'] = cv(\"17.23 \\tpm 0.34 & 12.61 \\tpm 0.18 & 10.07    \\tpm 0.27 &  7.28  \\tpm 0.23& 4.72 \\tpm 0.04\")\n",
    "d['mt-swa'] = cv(\"15.58  \\tpm 0.12 & 11.02 \\tpm 0.23 & 9.05  \\tpm 0.21 & 6.92 \\tpm 0.07 & 4.73 \\tpm 0.18\")\n",
    "\n",
    "df = convert_to_long(d, labels)\n",
    "sotas = [21.6, 15.7, 9.2, 4.4]\n",
    "width = 0.4\n",
    "rc('text', usetex=True)\n",
    "# fig = plt.figure(figsize=(5,4))\n",
    "fig = plt.figure(figsize=(5.,4))\n",
    "rects_mt = plt.bar(np.arange(5), [el[0] for el in d['mt']], width, color=(0.89, 0.525, 0.498, 0.5), edgecolor='k', linewidth=1)\n",
    "rects_mt_swa = plt.bar(np.arange(5), [el[0] for el in d['mt-swa']], width, color='#E3867F', alpha=1., edgecolor='k', linewidth=1)\n",
    "rects_pi = plt.bar(np.arange(5)+width, [el[0] for el in d['pi']], width, color=(0.506, 0.871, 0.898, 0.5), edgecolor='k', linewidth=1)\n",
    "rects_pi_swa = plt.bar(np.arange(5)+width, [el[0] for el in d['pi-swa']], width, color='#81DEE5', edgecolor='k', linewidth=1)\n",
    "rects_sota = plt.bar(np.array([0, 1, 2, 4])+width*3/2+0.1*width, sotas, 0.2*width, color=\"#2ECC71\", edgecolor='k', linewidth=1)\n",
    "# plt.legend((rects_mt, rects_mt_swa, rects_pi, rects_pi_swa), (\"MT\", \"MT+SWA\", \"$\\mathrm{\\Pi}$\", \"$\\mathrm{\\Pi}$+SWA\"), fontsize=16)\n",
    "plt.yticks(fontsize=22)\n",
    "plt.xticks(np.arange(5)+width/2, [\"1k\", \"2k\", \"4k\", \"10k\", \"50k\"], fontsize=22)\n",
    "plt.xlabel(r\"\\# of labels\", fontsize=22)\n",
    "plt.ylabel(r\"Test Error (\\%)\", fontsize=22)\n",
    "plt.ylim((0, 25))\n",
    "plt.xlim(-0.3, 4.75)\n",
    "for i in range(5):\n",
    "#     symb=len(str(df['mt'][i]))\n",
    "    add = 0.05 if len(str(d['mt'][i][0])) ==4 else 0\n",
    "    plt.text(i-width/2+0.0+add, d['mt'][i][0]+0.3, r\"\" +str(d['mt'][i][0])[:-1] +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(d['pi'][i][0])) ==4 else 0\n",
    "    plt.text(i+width/2+0.0+add, d['pi'][i][0]+0.3, r\"\" + str(d['pi'][i][0])[:-1] +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(d['mt-swa'][i][0])) ==4 else 0\n",
    "    plt.text(i-width/2+0.0+add, d['mt-swa'][i][0]-1.6, r\"\" + str(d['mt-swa'][i][0])[:-1] +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(d['pi-swa'][i][0])) ==4 else 0\n",
    "    plt.text(i+width/2+0.0+add, d['pi-swa'][i][0]-1.6, r\"\" + str(d['pi-swa'][i][0])[:-1], fontsize=13, )\n",
    "\n",
    "plt.savefig(\"bars_c10_cnn.pdf\", bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEdCAYAAACv0LTbAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nHa89AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1c0c66dad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "d = {}\n",
    "d['mt'] = cv(\"35.96 \\tpm 0.77 &  23.37 \\tpm 0.16 &  23.18 \\tpm 0.06 &  23.18 \\tpm 0.24 \\\\\")\n",
    "#d['mt-swa'] = cv(\"33.62 \\tpm 0.54 &  21.52 \\tpm 0.12 &  21.04 \\tpm 0.04 &  20.98 \\tpm 0.36 \\\\\")\n",
    "d['pi'] = cv(\"38.13 \\tpm 0.52 &  24.13 \\tpm 0.20 &  24.26 \\tpm 0.15 &  24.11 \\tpm 0.07 \\\\\")\n",
    "#d['pi-swa'] = cv(\"34.25 \\tpm 0.16 &  21.78 \\tpm 0.05 &  21.19 \\tpm 0.05 &  20.97 \\tpm 0.08 \\\\\")\n",
    "d['pi-swa'] = cv(\"34.25 \\tpm 0.16 &  21.78 \\tpm 0.05 &  21.19 \\tpm 0.05 &  20.97 \\tpm 0.08 \\\\\")\n",
    "d['mt-swa'] = cv(\"33.62 \\tpm 0.54 &  21.52 \\tpm 0.12 &  21.04 \\tpm 0.04 &  20.98 \\tpm 0.36 \\\\\")\n",
    "sotas=[38.65]\n",
    "    \n",
    "width = 0.4\n",
    "rc('text', usetex=True)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "# fig = plt.figure(figsize=(5 * 6.8/9.8, 4))\n",
    "rects_mt = plt.bar(np.arange(4), [el[0] for el in d['mt']], width, color=(0.89, 0.525, 0.498, 0.5), edgecolor='k', linewidth=1)\n",
    "rects_mt_swa = plt.bar(np.arange(4), [el[0] for el in d['mt-swa']], width, color='#E3867F', alpha=1., edgecolor='k', linewidth=1)\n",
    "rects_pi = plt.bar(np.arange(4)+width, [el[0] for el in d['pi']], width, color=(0.506, 0.871, 0.898, 0.5), edgecolor='k', linewidth=1)\n",
    "rects_pi_swa = plt.bar(np.arange(4)+width, [el[0] for el in d['pi-swa']], width, color='#81DEE5', edgecolor='k', linewidth=1)\n",
    "rects_sota = plt.bar(np.array([0])+width*3/2+0.1*width, sotas, 0.2*width, color=\"#2ECC71\", edgecolor='k', linewidth=1)\n",
    "# plt.legend((rects_mt, rects_mt_swa, rects_pi, rects_pi_swa), (\"MT\", \"MT+SWA\", \"$\\mathrm{\\Pi}$\", \"$\\mathrm{\\Pi}$+SWA\"), fontsize=16)\n",
    "plt.yticks(fontsize=22)\n",
    "plt.xticks(np.arange(5)+width/2, ['10k', '50k', '50k+', '50k+*'], fontsize=22)\n",
    "plt.xlim([-width, 3.5+width])\n",
    "plt.ylim([15, 42])\n",
    "plt.xlabel(r\"\\# of labels\", fontsize=22)\n",
    "plt.ylabel(r\"Test Error (\\%)\", fontsize=22)\n",
    "plt.xlim(-0.3, 3.78)\n",
    "for i in range(4):\n",
    "#     symb=len(str(df['mt'][i]))\n",
    "    add = 0.05 if len(str(d['mt'][i][0])) ==4 else 0\n",
    "    plt.text(i-width/2+0.03+add, d['mt'][i][0]+0.4, r\"\" +str(d['mt'][i][0])[:-1] +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(d['pi'][i][0])) ==4 else 0\n",
    "    plt.text(i+width/2+0.03+add, d['pi'][i][0]+0.4, r\"\" + str(d['pi'][i][0])[:-1] +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(d['mt-swa'][i][0])) ==4 else 0\n",
    "    plt.text(i-width/2+0.03+add, d['mt-swa'][i][0]-1.8, r\"\" + str(d['mt-swa'][i][0])[:-1] +\"\", fontsize=13, )\n",
    "    add = 0.05 if len(str(d['pi-swa'][i][0])) ==4 else 0\n",
    "    plt.text(i+width/2+0.03+add, d['pi-swa'][i][0]-1.8, r\"\" + str(d['pi-swa'][i][0])[:-1], fontsize=13, )\n",
    "plt.savefig(\"bars_c100_cnn.pdf\", bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 256,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEdCAYAAACv0LTbAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3W2MW9d5J/D/kwSpZKASh44+2F6PJI7RxdqSNyXHBjaSjDTiBIYdG3U6I9WO2gDbDakmQbZAHY1lLxokaCxz5A9p4LehmgXSOnalmTSFHDtuh0pavWQBe4ZNI8WLXXgojwRbC7jiUPpgqUGNZz+cczl3Li/fyctLzv8HENJc3kueI3Gee/icN1FVEBFRMD7S6wIQEa0lDLpERAFi0CUiChCDLhFRgBh0iYgCxKBLRBQgBl0iogAx6BIRBYhBl4goQB/rdQGC9olPfEK3bNnS62IQ0YBZWFj4V1XdVO+8NRd0t2zZgvn5+V4Xg4gGjIgsNXIe0wtERAFi0CUiChCDLhFRgBh0iYgCxKBLRBQgBl0iogAx6BIRBSjU43RFJAWgoKo5z/EIgBSAgj0UU9WpoMtHRNSs0AZdG1inAUz4PD0DIK2qBXtuTETmVHUsyDISETUrzOmFPQBK3oO29VtyAi4A2L+XRGQ8wPIRETUtlEFXRJIAclWeTgOY8zn+pn2OiCi0Qhd0bVoh4m7JesSxkst1KwAY7VrBiIg6IHRBF8AeVZ31e8IGZAAo+jxdAhDxOU5EFBqhCroiEgfQ1hJgrsBMRBQ6oQq6AEZVNV/j+WgDr1FxjoikRGReRObff//91ktHRNSm0ARdEUmparbB02sF34rUg6pmVXVUVUc3baq7xjARUdeEIuiKSAz+nWNeTkCtmkJQ1YphZkREYRGWyRFJAAkR8U6EiABIi8gYgDlVnRWREvxbujH4jOslIgqTUATdamkFOxFi2jOaYR7+Ld0Iqo/tJSIKhVCkF5o0A+Aun+NjAI4GXJbATE1NIZFIYGRkBLncyr0lm81iZGQEIyMjmJ31HWkHAMjlcpia4vIURL0WipZuHatSCaqaFZG0iMRcay/EAUSrje/td4VCAZcvX8bCwgJKpRK2bt2K5eVlFAoFTE9PY3FxEQAwNDSE8fHKmdATExMoFApIJpNBF52IPELZ0hWRaRFZsD9mRGTGdrY5dsPkelM2BbFXVRPBlzQYsVgMmUym/HM0au5D3kA6OjqKUqkyrT0zM4N0mjOkicIglC1dVa0ZIewIhcmAihMauVwOmUwGk5Om6slksvz3UqmEeDyOSIRzQ4jCLJRBl/zNzZl1fmKxlUZ/JpPB0NAQANOiJaJwY9DtI06KYWhoCOfPn0exWEQmkyn/PZFI4Pz582ztEoVYKHO6VFssFsP8/DxmZ2cxNjaGSCSCWCyGZDKJ+fm2lq4goi5j0O0D2Wy2PBysVCqhUChgdHQU8Xi8nHIolUrI5/MYHeXqlkRhxvRCH0ilUkin0zh06BAA4MiRI4hEIkgmk8jn8xgZGQFg0g9OamFkZAQLCwuIRCKYmJhAPp9HsVhEPp8vB2oiCp6oaq/LEKjR0VHlV3Ai6jQRWVDVul81mV4gIgoQg26IDW/ZAhEJ9DG8ZUuvq0000JjTDbGLS0v4WfFKoO/5O9GNgb4f0VrDli4RUYAYdImIAsSgS0QUIAZdIqIAMegSEQWIQbcF1XZxGBoaKu/iMDY25nvt7OwsEokEEokE8vlau80T0SDikLEmVdvFoVQqIRaLYWFhoea1hw4dKl+7e/fumucT0eBhS7dJ1XZxaMTs7Cz27t0LAOU1EgqFRnaeJ6JBwaDbolwuh4mJifLODYAJoE7qwJ12cLt8+XL579FolEGXaI1h0G2RdxeHSCSCaDSKEydO4MSJE757kiWTyfISjYVCAblczndPMyIaXMzptsi7i0MkEinvyuvI5/OIx+Pln+PxONLpNBKJBJLJJJLJ5Kqtd4ho8LGl2yZnFwc/ftvmHDhwAAsLC8hkMigUCquCMhENPgbdJlXbxWF2drZ83BkK5teKdXK4U1NTGB8fD6jURBQWLS9iLiIbAMQARAFEAJQAFAGUVPWdThWw0zqxiHk6nS63bg8ePFgOnhMTEygUCohGo5ieni4HXfcuDmNjYygWixgdHcX09HTN9xGRnqwyttYWtifqhEYXMW8q6IrI5wHsBZCECbS1FADMAMiGKQj3084RDLpE/aPRoFu3I822aDMAUgAEpkU7DyAP4DJWWrjASqv3NgC7ATwGYFJECgBSqvqz5qviW6YZAEdtGYqq2vUhAFuGh7F08WK334aIBlzNoCsinwEwa388DGBaVc838wYiMg4gDeCEiBxT1d+vcW4cpiXtiAE4pKre+bLj9uFcVwIwqarZZsrWjKWLF1E6+dNuvbyvyD2fCfT9iKj7qgZdEfk9mPTApKoebvUNVHUWwKyIxADMiMj/VdXf8nm/OICYqk66jiUBLIhIwhN4JwFkYYJySVU5w4CI+kK90QuJdgKum6oWVDUB4G+rnJIGcNBzTQ4mfVEx00BVS6qaZ8Alon5StaWrqj/sxhuq6mNVnpqDCbB+OG2LiAZCaGakOWkI9zGbcojAdJoREfW9toOuiGyBybGOwuRYCwAWYTrA/qWN140AOAIg7dOR5nTQOe6y78cWMRGFWltB19XZBphguwATePcAmBCRjKo+3uRrxmHGAY/BdOL5Ldc1BmDCCbIiksdKhxsDLxGFVtWONDsRop4jMMPIPqKqt6nqZ+2fH4HpFJu0LeGG2c6xKVUdAxAXkYppW6o65g6utjMtD09HnKsuKRGZF5H5999/v5niEBF1VK3RCzeKyJsi8t/qvMaQiPym+4CdUBGFmUxR9L2qAao6BSDpF3h9FOAau+t5nayqjqrq6KZNm1otDhFR26oGXVU9oqp3wQTVN6u0fPfYR0lEPhSRyyLyIYBlAF+HmYV2tc0yzsLMhqtnESa1QUQUWnVXGbPjdJMA7rbB9zOu53IAhmC+1v8QwHn752EAUVX9y0YKISIREVm0kyG8Lttz4vbPRU8nGhFR32ioI01VrwB4TEQ2AsiISAamk+un9rmpNssRsw+/RXRutH+6J0H4TYgYgcnrEhGFVlPr6arqFVXdD9Py3SMify8in2y3EHZI2JQdq+sVB5B3dZxN+w0hg8nnNpL7JSLqmZaGjNnW7X4R2QrT8t0I0/L9RRtlmRORlHvRGptuSMK0Yh05n/MOACh0c8GbXvjox38DvxPdGPh7ElH31FtlbANMvjYOMxqhAOANAEdU9apdcWyPK/gqTPB9p9mCqGpORJwhYiWYVEMUwIh7fQVVzYsIbIoD9rxFO8RsoHz463/DNwvvBvqe34jdEuj7Ea01tVYZ2w2zHoKjADspAcDjIrLbadm6gu9vA8iKyDJaCL42bVC5ja7/eWsqf3t6+jmce/U4rl+9igf+/CmM7Lxn1fPzL7+I2I5diA5vrrj2H576Ngo/PwUAePDJw7h52/ZAykxElWrldGfsY8g1+SEK0/r8S5iFzVdR1X9W1c/a57Ii8nw3Cr3WFC8s4YPlZew//jrSx3+CY1/dv+r5xdMncXr6OVw6d9b3WgDYf/x1PPjkYXx/396Kc4goOPU60i7b/G2Z7dB6GyujCirYWWWfhQm8G9ov5toWHd6Mzz72RPnn9Z5dhk9PP4fb773f99rlC0sYfWQfAODmbduxPhLBez7BmYiCUSunmwJwTETSMKkFJ8/qTEBI1HtxVf3ntksYEh//2Ed7vpOD06Ldmf7yqmNDw8NVr/GmIQBg3QbeB4l6pdZ6urMichvMCmIJmEkQBZjJD4e8LeBB9+t//xAXn/xGoO956+PfXPXz4mmTlx26dSXIzk09iS++eBSnnnum7ustnj6Jm+7Y5pv3JaJg1By9YEcN1O3YWmueP3kGr/zyV7hy/Tqe+t3PYddtsZrHvR770Sv45buXMBwdwguPTDT8vk6K4dAnb8efnPxfKJw+hZu334n1G+oPKyteWMLp6efwxb/+m4bfj4g6LzSLmPeLpeIylj/4AK99NYUr165jx+G/wLk/m6x63Gv/SzN4YPsdeOqhB1ouw9DwMN775b9g8cxJFM6cxgsP3ovlCxfw1uuv4tqVEkYf3rfq/GtXr+CVJyax51nOHSHqtVpDxj4PMxPsnU6+oYg8qqpPd/I1g7Q5OoTH710ZErzxhvU1j7stFZdxobiM+7ff3tR7zr/8ItZvjOCO+z6Ha1evYPnCBdx8539ela89/sQBjOy4B3fc97mK648f/Dr2PDvdUIuYiLqrVktXACza2V/fa/eN7CiGWQBbAfRt0HWceruA50+ewZfv2dHQcQA4Z1MK+1+awdn3LmHf3Qn8sc95XqMP78PxJw7g1Asmb/vgk1N1A+h3Pv0ppI//BL969RW89ZNXUThzuvzcF188yrG6RD1Sc2NKEdkLM4LhMQAvwM5Ea+YN7KpkaZi1EXIw2/r0vVNvLwIAhqNDDR0HgAvLyzj73iWcefRr5RTEI3clsHH9urrv9+C3a68p5H3+T/7x5wBMwPamG4iod+p1pM2KSBRmh4jDAKZExNml4U2YYWRFrOzWW566C7NmQhymxVwCsKdbOwz3gpNK2PatDM58/b+XA2e14wCwYd067BrZCgDYuH4d7vwPN+OX775XtcONiAZP3Y40Oxliwi5qsxdmGrDzKJ9m/xTXsRJMsJ5R1ROdKW74DEeHfAOn3/Hh6BDOvvte+ecN6+q3cIlosDQ8esGOy83aB2wQjmL1OrgFACW7FsNA+sEbC4isX4/7t9+OK9eu40JxGXfecnPV4267bovh0Otmn80r167j7HuX2MolWmNaHjJmg/AVmN0i1owv3J3AYz96Bc/+k+mYyjz0ADauX1f1OADsePq7eO0rKWxcvw4H701ix9PfxcZ16/DU71aONCCiwcZxui2oNsa22vEzj36t/Pddt8VW/UxEa0tTO0cQEVF7GHSJiALEoEtEFCAGXSKiADHoEhEFiEGXiChALQVdEXnerkJGRERNaLWlOwKzNTsRETWh1aCbBZAQkYc6WRgiokHX6oy0eZi1cWdFZBpmycaC9yRV/UUbZSMiGjitBt0CzMpiAmA/KvdRE/v8R5t5URGJw6xk5ojBbIKZ95wXgdmt2An0MVWtveAsEVEItBp092NlOceOsAE3pqqTrmNJAAsikvAE3hkAabtxJkQkJiJzqjoGIqIQaynoqmq20wWBaS2PwqQtnPfJiUjJPpcGABFJwSwfWXCdVxCRkoiMq+osiIhCqu1VxuzQsbvsj2+o6o9afKk5rOxA4eU+ngbgt63tm/Y5Bl0iCq2Wg67d+2waZviY+3gRwISq/qyZ17Mt1FUB06YcIgCOug7H4dNpZ48NxP5rRDS4Wp0csRVmxMIVAGMAhmCC7x57LCcim9spmO0sOwKTu827jgFmXzavElZ2sCAiCqVWW7oZAIuq6m5ZOrtIzIrI2zCt4HubfWHbuk3CBPNJVc01eX3E7utGRBQ6rU6OSMI/r+qYxUqetymqmlfVKTsSIW7HATuiDbxExTkikhKReRGZf//991spFhFRR7QadIuoPWSsI1/z7djbpCfwArWDb0XqQVWzqjqqqqObNm3qRNGIiFrSatA9AeBxEflN7xMisgUmt9tUWqCGWZiJEMBKQK0a1JlaIKIwazXoHrDXviMifyoinxGRz4vIIQCLMK3gLzX6YiISEZFFOxnC67I9J24Dagn+Ld0Yqg85IyIKhVYnR1wRkQRMXvcwVqYEA0AeZsjY1SZeMmYffi3YG+2fzjCx+SrnRdC51jURUVe0PE7Xzggbs8PHnICZV9XzLbxWXkSmqswmi9vXdVqxMzAjG7zGULtzj4io59pexFxVz6vqCVX9YSsB12XOTvF1v08SZqTEhHPMTkGOiUjMdV4cQJRTgIko7Fpt6Y7AzP76204VxK6z4AwRcyY6RAGMuNdZsHYDOCgii055VDXRqbIQEXVLq0E3C+CYiDzUxloLFezMM+8ykX7nlQBM1juPiChsuIg5EVGAQrWIORHRoAvNIuZERGtBmBYxJyIaeG0PGSMiosa1Og14BMDBThaEiGgtaDXoZgEkROShThaGiGjQccgYEVGAOGSMiChAHDJGRBQgDhkjIgpQqx1pNYnIFg4pIyKqVDPoisiHIvKnVZ571G7N42c/zLq3RETkUq+lK1jZEWLloMhGmG3YYxVXEBFRVe2kFyqCMRER1daVnC4REflj0CUiChCDLhFRgNoNupwgQUTUhEYmR6RFxLvleRQm4GZFpGLNBZhNK4mIyKORoDtiH80+x1YwEZFHvaA7FEgpiIjWiJpBV1WvBFUQIqK1oC9HL4jIjIiMi0hMRCK9Lg8RUaNaXdqxK0QkDmAvgAjMFOMCgElVLXlOHbcP57qSPY+rnxFRqIUm6NqAO6qqk65jGQDnRWSrJ/BOwmwZFANQUlW/ERRERKETpvRC0ttStQG4COCI92RVLalqngGXiPpJmILuQREZ9zk+CyAZdGGIwmBychKJRAKJRAL5fL7i+Ww2i0LBv91R71rqjTAF3SLMpAuvyzA5Xlqj2gk8AJDL5TA1NdXNInaFU6eFhQUcOXIEu3fvXvV8LpdDJpPx/Tepd20/avdzEBahyemqarVJFnfBZ6dhT6v4LgCHfDrcqM+5g0c+n8fu3buxvLxcft4JPNFoFLFY5fLOExMTKBQKSCb778tSoVBAOm32fI3H44hGo8jn84jH4wCATCaD8XG/L4f1r+037X4OwiRMLd1qkgCmPcfGAORUdVZVZ+3zCxw+NniqBQ9HrcADADMzM+Xr+00ymawIIJGI+YjncrmawaXWtf2o3c9BmLQUdOts1QMROSoin2m1UK7XyQAoqOqq74aqOuZu1drOtDyAg1VeJyUi8yIy//7777dbLApQO4FnkORyOcTj8XJ9JycnkclkWrq2Hw3S56DVlm4GQK3vKQIzrKtldgjZOIBGk1EFuMbuuqlqVlVHVXV006ZN7RSLeqidwNPPCoUCMpkMZmbMtoOzs7MYHR1tqOXqvXYQ9PvnoNWcbr2tegoAvtTiazsyAMaayNMugnu2DSwneMzNzQFoLvD0s1KphHQ6vSpozs3NIZfLIZFIoFAoYHZ2FsViEalUqu61/W4QPgcNB10R+T0Ae1yH0iKy1+fUCEzOddnnuUbfawZA2m8Mrogswsw+m2319al1k5OTyOVyAIAjR46UO2ampqZw9OhRlEolTE9P+3ZcNXKOn3YCT7/70pe+hJmZmVVBZXp6pYsjnU5jbGzMN5/pd20/G5TPQTMt3RhMMAXMso3eNXYdJQA5mJZq02we95A74IpIXFXdY0T8xoWMwOR1qUuq9SAXCgVcvnwZCwsLKJVK2Lp166qeZefaeudU007g6WfZbBazs7PlmxwAnDhxouYIhJGRESwsLODYsWNNXxt2g/I5aDinq6qHVTWqqlGY9MK4qn7E5xFV1c+q6olmCyMiKQBHPQEWWD05YtrnecDkc72jHKiDqvUgx2KxVTm1aLRyuHUj5/hxAs/WrVsxNDSEoaGhugP9R0ZGUCqZrNTExAQymQyy2SzGxqq1ExpXbazo1NQUEokERkZGVgU6r2bGDKdSKagqlpeXyw9v0Jyenl4VZBYXFxGJRBq6tllB1t2r3c9BmLSa052Ff2uzZSKShGmtFkXEnZuNwozDdeREJOWeMiwiB2BGOXDBmy7ySwe4Wx3OWMnJyep9qI2c45ZKpep+VXS3dgATeBydzGe209IHmhszPLxlCy4uLXWs7PXcunkzLrzzTtXng6y7n3Y/B2HSUtBV1T1+x0XkkwCiqvrTZl7Pjq+dq3FKOZiqal5EnDQEYHLIi6rafjOGGuY3DMnp3Kg1fKeRc4Dggw7QWOCpNuGgkVb8zMwMstlsQ8Hg4tISflYMbjnr34lurPl8kHUfdC0FXRF5CsBuVb3L/rwRJo8bNz9KEWbFsHcaeT07QqHeiAj3+Xkwf9sz3h5kh/PLNzQ0hPPnz/t24DRyDhB80AHqB55OtPT7VZB1D+MNt5NaTS+MY3XL1Bm3+xiAfwZwDMALAO5tq3QUOo0MQ4rFYpifn6/5VbKRc8Ks1Zb+IOh23cN4w+2kVoNuDGZcrGMPzLq2hwFARLJof5wuhZBfD3I2m0U0GsX4+DhKpRIKhQJGR1dvCN3IOf2inZZ+v1vLde+UdtZeKAGAiGyFyase8zzPf/UBU60HOZVKYW5uDolEArt378aRI0fKv3ROD3Ktc/pJMy39QbOW695JrbZ0T8BMjigA2A8zbtfddRgHc64Dp1YPsrfn2OHuOKl2Tj9ptaU/CNZy3Tup1aB7AMBPYfK6AiCrqr8Ayi3fJIDwTgmhpm0ZHsbSxYu9LkZPVZuskEqlkE6ncejQIQCoaOkvLCwgEolgYmIC+XwexWIR+Xy+4it6mK3luneaqGrrF4vshhkfe951bCPM1js/7ED5Om50dFRb+fojIrj45De6UKLqbn38m/hm4d1A3/MbsVvg95kQEZRONjUSsC2Rez7Tk86Udn4fOklEAh8ytlbrDnSm/iKyoKp1m/ltradrZ539tl3qcYM9HIVJNxANhC3Dw7BjwwN7hEnQ9R90Le8cISLPw6QQBCbI5gD8wj49IyLjqvqj9otI1FtLFy8G2soHTEs/LIKuf5jq3g2tLmL+FIA0zLjc2+Ca2GBTDX8L4PFOFJCIaJC0Mzli2jUu1/v8GwA+30a5iIgGUqs53ShWT47wuhEdXhCHiGgQtBp0TwA4KCKbvU/Y0QspmBwvERG5tBp0D9hrCyJyFKYjbbeIPArTwlW0uUcaEdEgqhl0ReSTrqFgZbazLA4zQWICpiPtMIApmFZwTFWvdr64RET9rV5H2gJMi/Vp7xM28I7ZdIIzIHheVYMd1UxE1EfqBd26I5VtkG16ax4iorWorRlpRETUnJZnpBF100c//huBLiztvCdRtzUSdLmOAgXuw1//W08W+yHqtkaC7uMi0sqUXlXVT7RwHYXQxz/20YGfE08UhEaC7lDXS0Gh9+t//zDQpS1vffyb5b//w1PfRuHnpwAADz55GDdv215+bvH0SVz61TnsTH+54jVOTz+HU88/s+rYg09O4Y77PtelUhPV10jQPaCqFUPGiIJQvGB2hd1//HW8d+4svr9vLw7+4i0AwNGvpLB88QJin9rle+3O9JdXBePv/8HvI7bT/1yioLAjjZry5OtzOP22WbM+89AD2H7LTeXnTr1dwLn3LuGP79nhe+22b2Ww8Yb1AIDN0SG89F//oO77LV9Ywugj+wAAN2/bjvWRCN47dxY3b9uOvc9mMf/yiyg2sF336ennMPrwPqzfEGznXKuC7khkJ2JwGHSpYUvFZQDAa19N4ey7l/Dw9/4K5/7MzPbe/9IMLhSXsfO2rb7XXrl2HcPRIbz21eZ2cRrZeU/FsXUbKiZJ1jX/8ov4k3/8edPXAb3LZwfZkchOxOCEKuiKSBzAXpidhGMw6zhMqmrJc14EZlEdZyWzmKpOBVnWtehCcRlfuNtMPtx+y03YeMN6nH33ErbfchNeeGQCP3hjAUvFYtfef/H0Sdx0xzZEhyvWWarpV6/9GLffe3/L7xt0PhtYndPutaBvOoM+XDA0QdcG3FFVnXQdywA4LyJbPYF3BkBaVQv2vJiIzKnqWLClXlt23RarOLZh/bqGr79QXMZ9z2QBAAfvTfq+XjXFC0s4Pf0cvvjXf9PwNY75l1/E2OQTTV8XBq12IjZzTj296EQd5OGC9YLuGICgNrFPelurqjopIuMAjsAsrAMRSQEoOQHXnlcQkZLdImg2oPKuaafeLmD7zTdhc7SxwS0b16/DxhvW4+U/+kMAwH3PZnHm0a81dO21q1fwyhOT2PNsa1u4v3f2l6uCVTvayWmferuAQ6/nfK/1004nYqPnNKNa3Rup16tn38Kz/3S65jl+qt10Fk+fxNzUkxXH3X712o9x6oVnap7TCzWnAavqiQAXsDloA6zXLMyW7o40zNbvXm/a56jLlorLeP7kGbzwyERT15159Gsm+NrW8dl3LzV03fGDX8eeZ6d73gnmzmlnHnoAD3/vr8rP7X9pBodez2H5gw98r71y7Toe+7sf47WvpvDyH/0h9r88U/f9qnUiAsDeZ7MYfXhfzesbOadR1ereSL2Wist49p9Ol8+Z/NErDb2n+6bz4JOH8f19ewHYm/D/eAz7j7+OL754FMe+WvlrX7ywhFMvPFM+5/jjX2+p3t0QprUXijA7UnhdhsnxOuLw35WigJXVzqhLrly7joN/92M8/3BzAddPI6mJ+ZdfxFs/eRXfuee/4NAnb8ehT95eDjxHv5LC6ennsPA3P8D3/+D3y9d859OfwrWrpq1QvLCEoeHhtssKVM9pA8ALj0zgC3cnql57+u0Cdo2YTsaN69dhc3SoHMiqGdl5T0X+upVOxE6oVvdG6vXaubfwwJ13lM8BULfuQPWbTuH0KcR27AQArN+wEUO3DpcDtOOtn7yKbfc/WD4HQMU5vRKanK6qjlR56i7YIGs70AAToL1KWB2cqQsmf/QKnn94ovzL06hXz5qvxfdvv70cqBpJTYw+vK9qa23vs1nf4+5RCtHhzdh//PWmylpNOzntC8vL2HzjSptieCiCc+9eajg902onYqdUq3uj9XJ/A4jcsB4Xist1615t5MryxQuIDm8pHxsaHsalc2cr/m0+WF4J7Os3RrB8Yaln/35uYWrpVpME0HAyzxWYqcN+8MYCXj33FnYc/gts+1YG276VKQfQ/S/N4LmTZ/DSG3k88j//unzNjqe/iyvXruP+7bfjlbO/wn3PZHHo73MNjdENs2Zz2ssffIAN65q7UTmcTsRqN5mgueveSL12jsTw6rn/DcC0cE+9XcDVa9ebek/3TeeD5eW6Lf7Yjl146/VXAZh/v8KZU7h+NRz7KoSmpevHjl4ouDrY/NIPXlGYVi912BfuTlT9Cl0tv+vuLGs2BxxWTk67mRvH0A034Or1lUBTuna9oVZyu52IneateyP12n7LTdh3dwL3PZPFztu2YtdtMQw3eLMCKkeAvpT/AAAMX0lEQVSu3DA0tCqAXiuVKoLwzdu2Y/ThfXjhwXsR+9QuxHbswlAIWrlAiIOuHUI2DsDvt7xW8K1IPdgRDykAGO5Qfo/WplZz2sNDQzj19soG2levX28o8ISlExHwr3uj9frje3aUR3XsePq7DY9e8LvpDN06jMUzJ8s/X7961TeguqeBf+fTn+qP0Qs9lgEw5hmf6wTUqikE70QKeyyrqqOqOrpp06YOF5PWklZz2jtvi+HU4nlcuXYdS8VlLDWQ02y3E7HaOa3yq3uj9XI6zp4/eQb3b/tPDb+n300ntnMXCmdO49rVKyheWLI53sqg63ScnZ5+rq3JMZ0WypauiKya/OBQ1ZKIlODf0o2BaQXqIienffrtlY/ly3/0h9h+y03Y/9IMzr53CVc+uIZz7/2/8tfvHU9/F699JYWN69fhqd/9XHmo1QsNtJTb7UTsZA64Vt2r1ctd94N/92OUPriGO2+5CU899EBD7+ncdApnTpePffHFo7h523Y88OdPlYeQ7XlmpRX8nU9/CunjP8H6DRvxyhOTuHalhJu334kHvx2eCauhC7o2j3vIHXBFJK6qefvjPPxbuhEAuQCKSGtUuzntXbfFsKvJtSfColbdq9XLXfdWOk5r3XRGdt7jO7rBfdNpZfZiEEKVXrC516OuAOtwT46YgRlG5jUG4Gi3ykZE1AmhaemKSBLACICiiLgHBUbhCrKqmhWRtIjEXGsvxAFEOQWYiMIuFEHXjq31m9rr8CandsNMG3a6TUdUtfp0ICKikAhF0LUjDqTJ8yfrnkhEFDKhyukSEQ06Bl0iogAx6BIRBYhBl4goQAy6REQBYtAlIgoQgy4RUYAYdImIAsSgS0QUIAZdIqIAMegSEQWIQZeIKEAMukREAWLQJSIKEIMuEVGAGHSJiALEoEtEFCAGXSKiADHoEhEFiEGXiChADLpERAFi0CUiChCDLhFRgBh0iYgC1HdBV0RmRGRcRGIiEul1eYiImhG6oCsiKRGZq3HKOIAZAIsAlkVkWURSwZSOiKg9H+t1ARwiMg2gBCACIFrj1EkAWQAxACVVLQRQPCKijghN0FXVNACIyAEAo3XOLQHIB1EuIqJOCl16gYhokDHoEhEFKDTphWaIyLjrx7sAHLIpByKiUOvHoDsGYMIJsiKSB7AgIgkGXiIKO1HVXpdhFduRtldVE01cMwOgoKqTVZ5PAXCGlf1HAP+n7YIG4xMA/rXXheiRtVx3YG3Xv1/rvllVN9U7qR9bun4KMON3fYOuqmZhhpn1FRGZV9WaIzkG1VquO7C26z/odR+UjrRFmHG7RESh1ldBV0QWPZ1oRER9pa+CruU3A20EgzlZou9SIh20lusOrO36D3Td+y3oTquqX3AdBzAddGG6zeai16S1XHdgbdd/0Oveb0E3513cxo52KAz6f5TDLgikIhLvdVkaZVeE83s0vUpcP9afwkFEkjZe9FRogq6ITNvVxQ4CiIvInD1W/uWyrdx5EcnYx7Q9PtajYjdERCIiEheRA3ZVNN9OP3vejA0qav8N+rqD0N4kF6s8DnrO7bv6r6UbygDUdQLA3gDfz1dohow5C940cF4efZS/tUFj0f7orKJWzQLMCmuT9txJmIkfWwdg4kcaQNFzzPv/2Ff1tzeUammtKbiGMNrAdAQmFQYAOQDpflklr1/rKiJJABFVnYX5TBVdx2O9+IYcmqA7qFS1ICIJmA7AgwB8v97YD3UMQMLJW4vIMQDLADIwQauf5Wr90vV5/QfuhlJDv9V1DMABEZmF7YS3KYYMzM2AQXcQuYJIrdMmYHLT5Q+wqpbshyWFcAedTujn+ofihmLfp2hbdd3SV3VV1UmbtpzGSst7FKbl3ZN+oNDkdAlJ+KdN3gTKaYpBNsj1972hAHBuKJ0Shu2rQldXVc3Z93fkABzrYFmawqAbLn4tCOdY1aDj6pSotc1Rr6Xt5JZl21nm90szqPUf5BuKV6jqajuwl2ECfs6WLQ6z1VdPtvli0A2BOr2/Tg7M9xzbITANIB/yURwHYD7wh2B+Mc879R6A+q+lG0q/1XWvfe+tMJ+/oqqOwORyJzr4Pg1j0A0HZ0+4y81cZIfbzMF8qHZ3ulAdNqmqE6o6BVPWCEyOD+j/+g/yDcWrr+qqqpOq6iz7Wt5/UVXTvfo3ZdANlxt9jlX7IMcAnLB/HwtrD7jtrBiywdY5locJlN6vd/1a/0G+oXj1c10X4d8KDxRHL4SDdwiOm/NB9gaVGdffw9CBUlWVgFgA4Ays78v6q2pWRI6566eqeRFxbijunvpmbyhH7N8rbih2UpDf0ocxAEUROejz3FH3ja9Zg1DXdurfSQy6IWCHRpVgEvxeI/ZPvzv0JEwr4wiAhhd9D5t+rn8vbijVJhLJypT4rgwZW0t17SamF8IjB/87ehLmw+UNOpP2zj0JM226Jz2x9dTorR4FUHL9Ig9k/W39Wr2hACutwNBbS3VtB4NueBwFEHEHD5vrimP1GENHDih/ZcoDmG5lDnw32fIs2k4S9/EUTKvmkOtw39V/Ld1Q1lJdu05V+ejyA2YmzDjMVymFyYGNA4h7zluwz2dgeomX7SPiOidlz4m7jsXtsZle19Wn7k6dZ2ydpu3PCz7n9k39YW4aCiDpOe6U74Dn/18BpHzKnKlTN+ffJNJAmQ4AGGddw/3oeQEG/eH6wPo9/ALPtA00TqCKeJ6v+LC6rqv4xQjDw5Z50ZZv0f3L18/1D9sNpZuBaC3Vteufm14XgA8++vkRphtKtwPRWqprNx+h24KdiFpj86EFNWsNDLR+riuDLhFRgDh6gYgoQAy6REQBYtAlIgoQgy4RUYAYdImIAsSgSz0jIjOen2N2IZNuvmdSRBbsYtnLdc5teZvwTm8x3qMty6kLGHSpJ+xcfu+qVOPo4nqnnnVb0+jhPlm0dnFpR+qVcZgA6DaG7m6hkoHZmaAn27QQAWzpUu+Mwa4U5hLV7u4AMQpgvouvT1QXgy71yqoAa7/6d3tKZ6iWvqS1iUGXAmcDrLfFuReV6QaigcOgS72wF6u3aQHMalMttXRFJCIi056twWOu5w+IiLPIiDMKYLGN9zpg30vtn7VGXERFJOMaMTHnt9i6HbkxY8u/KCIZvxfzXBO3r6eustS9jnqLHWnUVVU2FowDSIrIqmMisuD6eV6r7I/lef0YzPqtwMpOFGmYHSvGbCCfhRmxMIOV7cNbzR3vsa8/C7O84QiAjIjcqKqTPufP2XOPwozWSMLsYlze082nDiMADohIpM6/wQmsjMSI2OuSNc6nMOj12pJ8rL0HPAtfwwSKAy2+1hw8C2Q77wFg0XOsqd0lUGXNV5/zZsyvku+1BzzHK9aLtXVQADHXsQPu1/SWxf6bhXLRej5qP5heoEBV6TAbg2mBNvtaMZjgc0grRz1MwuxSO95SQZvzpqs8Xt56Oa3hCXtNBKYOs7p6/7BZ+3y18jvnpmvsX0YhxKBLQUvCBimXVvO5TrDxC9hOR91dLbxuTTaX6uRpl2HG/zbEdXNwyu6kXsZduVlnZwb3ed7XKQDIwox3dnLZoduclCoxp0td5ZPTjQEoiMhB1zFvPhdoLKcb8fzpFm2upI2xOxZMw7TWp2FanBMwX/8b5ZdPnoT/kLmqM/RUNW3/fdMwueYUzL91oto11HsMutRV3sApIguq6u5ESgIYU/9OqHqcFu5dqNym3VmjwNuqbtc0gKy7Xs2sh2BbohGslL08dE5Vm06x2GvSMGmGAzCdevFWXouCwfQCBabK+FxnPYSm2a/YeZiefu/X8AyAkqp6g3HLanx1r5XC8JbLaeEfBcrphlkAB72vb4eR+aYX7NA173NOoO1KK586gy1dCtIo/NdbyLbxmhMwIxUWROQYzFf3cZhgN9bG61ZQ1ZKI5GHG+sK+75h9v2oy9lx3GmLW0xL9EoDzAM6LSBbAZZhAPm6v8UsxJAHMiEgOK8E2BXOj6bvNGtcStnQpSH6jFNpab8G2drfC5EOdvGYBwEiXgs8ETB1SMHnYIoCpGudPwtR7BiZQTqlnwR1b/60wq56Nw7TSYwAmqrXU7fE0TKv2gC3PPJjPDT3uBkyB8cnnxgBMNtBhRjQw2NKlQNgA6/2anMTKTCyiNYFBl4ISR+VIAr/lHYkGGoMuBSUGnwDrmYVFNPCY0yUiChBbukREAWLQJSIKEIMuEVGAGHSJiALEoEtEFCAGXSKiAP1/To7UlgUsBVEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f641a7044e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# d = {}\n",
    "# d['mt'] = cv(\"35.96 \\tpm 0.77 &  23.37 \\tpm 0.16 &  23.18 \\tpm 0.06 &  23.18 \\tpm 0.24 \\\\\")\n",
    "# d['mt-swa'] = cv(\"33.62 \\tpm 0.54 &  21.52 \\tpm 0.12 &  21.04 \\tpm 0.04 &  20.98 \\tpm 0.36 \\\\\")\n",
    "# d['pi'] = cv(\"38.13 \\tpm 0.52 &  24.13 \\tpm 0.20 &  24.26 \\tpm 0.15 &  24.10 \\tpm 0.07 \\\\\")\n",
    "# d['pi-swa'] = cv(\"34.25 \\tpm 0.16 &  21.78 \\tpm 0.05 &  21.19 \\tpm 0.05 &  20.97 \\tpm 0.08 \\\\\")\n",
    "\n",
    "    \n",
    "# width = 0.45\n",
    "# rc('text', usetex=True)\n",
    "# fig = plt.figure(figsize=(5,4))\n",
    "# rects_mt = plt.bar(np.arange(4), [el[0] for el in d['mt']], width, color=(0.89, 0.525, 0.498, 0.5), edgecolor='k', linewidth=1)\n",
    "# rects_mt_swa = plt.bar(np.arange(4), [el[0] for el in d['mt-swa']], width, color='#E3867F', alpha=1., edgecolor='k', linewidth=1)\n",
    "# rects_pi = plt.bar(np.arange(4)+width, [el[0] for el in d['pi']], width, color=(0.506, 0.871, 0.898, 0.5), edgecolor='k', linewidth=1)\n",
    "# rects_pi_swa = plt.bar(np.arange(4)+width, [el[0] for el in d['pi-swa']], width, color='#81DEE5', edgecolor='k', linewidth=1)\n",
    "# # plt.legend((rects_mt, rects_mt_swa, rects_pi, rects_pi_swa), (\"MT\", \"MT+SWA\", \"$\\mathrm{\\Pi}$\", \"$\\mathrm{\\Pi}$+SWA\"), fontsize=16)\n",
    "# plt.yticks(fontsize=22)\n",
    "# plt.xticks(np.arange(5)+width/2, ['10k', '50k', '50k+', '50k+*'], fontsize=22)\n",
    "# plt.xlim([-width, 3.5+width])\n",
    "# plt.ylim([15, 42])\n",
    "# plt.xlabel(r\"\\# of labels\", fontsize=22)\n",
    "# plt.ylabel(r\"Test Error (\\%)\", fontsize=22)\n",
    "# for i in range(4):\n",
    "# #     symb=len(str(df['mt'][i]))\n",
    "#     add = 0.05 if len(str(d['mt'][i][0])) ==4 else 0\n",
    "#     plt.text(i-width/2+0.025+add, d['mt'][i][0]+0.2, r\"\" +str(d['mt'][i][0])[:-1] +\"\", fontsize=12, )\n",
    "#     add = 0.05 if len(str(d['pi'][i][0])) ==4 else 0\n",
    "#     plt.text(i+width/2+0.025+add, d['pi'][i][0]+0.2, r\"\" + str(d['pi'][i][0])[:-1] +\"\", fontsize=12, )\n",
    "#     add = 0.05 if len(str(d['mt-swa'][i][0])) ==4 else 0\n",
    "#     plt.text(i-width/2+0.025+add, d['mt-swa'][i][0]-1.4, r\"\" + str(d['mt-swa'][i][0])[:-1] +\"\", fontsize=12, )\n",
    "#     add = 0.05 if len(str(d['pi-swa'][i][0])) ==4 else 0\n",
    "#     plt.text(i+width/2+0.025+add, d['pi-swa'][i][0]-1.4, r\"\" + str(d['pi-swa'][i][0])[:-1], fontsize=12, )\n",
    "# plt.savefig(\"bars_c100_cnn.pdf\", bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

